Numerical geometric acoustics: an eikonal-based approach for modeling sound propagation in 3D environments

We present algorithms for solving high-frequency acoustic scattering problems in complex domains. The eikonal and transport partial differential equations from the WKB/geometric optic approximation of the Helmholtz equation are solved recursively to generate boundary conditions for a tree of eikonal/transport equation pairs, describing the phase and amplitude of a geometric optic wave propagating in a complicated domain, including reflection and diffraction. Edge diffraction is modeled using the uniform theory of diffraction. For simplicity, we limit our attention to domains with piecewise linear boundaries and a constant speed of sound. The domain is discretized into a conforming tetrahedron mesh. For the eikonal equation, we extend the jet marching method to tetrahedron meshes. Hermite interpolation enables second order accuracy for the eikonal and its gradient and first order accuracy for its Hessian, computed using cell averaging. To march the eikonal on an unstructured mesh, we introduce a new method of rejecting unphysical updates by considering Lagrange multipliers and local visibility. To handle accuracy degradation near caustics, we introduce several fast Lagrangian initialization algorithms. We store the dynamic programming plan uncovered by the marcher in order to propagate auxiliary quantities along characteristics. We introduce an approximate origin function which is computed using the dynamic programming plan, and whose 1/2-level set approximates the geometric optic shadow and reflection boundaries. We also use it to propagate geometric spreading factors and unit tangent vector fields needed to compute the amplitude and evaluate the high-frequency edge diffraction coefficient. We conduct numerical tests on a semi-infinite planar wedge to evaluate the accuracy of our method. We also show an example with a more realistic building model with challenging architectural features.

==> make_nonconstant_slowness_plots.py <==
import colorcet as cc
import matplotlib.pyplot as plt; plt.ion()
import numpy as np

norm = np.linalg.norm

a = [0.1, 0.1/np.sqrt(8), 0.1/8, 0.1/np.sqrt(8)**3, 0.1/8**2, 0.1/np.sqrt(8)**5, 0.1/np.sqrt(8)**6]
N = [48, 138, 285, 754, 1917, 5022, 13513]
H = np.array([0.875686, 0.571585, 0.422706, 0.293337, 0.20743, 0.14749, 0.104301])

K = len(a)
assert K == len(N) and K == len(H)

T = [np.fromfile(f'data/T{i+1}.bin').reshape(256, 256) for i in range(K)]
tau = [np.fromfile(f'data/tau{i+1}.bin').reshape(256, 256) for i in range(K)]

E = [abs(T[i] - T[i-1]).sum()/abs(T[i]).sum() for i in range(1, K)]

vmax = 0
for i in range(1, K):
    vmax = max(abs(T[i] - T[i-1]).max(), vmax)

plt.figure(figsize=(13, 2.5))
for i in range(1, K):
    plt.subplot(2, 3, i)
    plt.imshow(T[i] - T[i-1], vmin=-vmax, vmax=vmax, extent=[-1, 1, -1, 1], cmap=cc.cm.coolwarm)
    plt.colorbar()
    plt.title(fr'$T_{i} - T_{i-1}$')
    if i == 1:
        plt.xlabel('$x$')
        plt.ylabel('$y$')
plt.tight_layout()
plt.show()

plt.figure(figsize=(9, 4))
plt.subplot(1, 2, 2)
plt.loglog(H[1:], E, c='k', marker='*', linewidth=1.5, label='Relative $\ell_1$ Error', zorder=2)
plt.loglog(H[1:], (E[0]/H[1]**2)*H[1:]**2, c='k', linestyle='--', linewidth=1, marker='*', label='$O(h^2)$')
plt.legend()
plt.tight_layout()
plt.show()

plt.figure(figsize=(12, 9))
for i, k in enumerate(range(K - 4, K)):
    plt.subplot(2, 2, i + 1)
    Ek = T[k] - tau[k]
    plt.imshow(Ek, vmin=-abs(Ek).max(), vmax=abs(Ek).max(), extent=[-1, 1, -1, 1], cmap=cc.cm.CET_D13)
    plt.title(rf'$T_{k} - \tau_{k}$')
    plt.xlabel('$x$')
    plt.ylabel('$y$')
    plt.colorbar()
plt.tight_layout()
plt.show()

E1_actual = [abs(T[i] - tau[i]).sum()/abs(tau[i]).sum() for i in range(K)]
E2_actual = [norm((T[i] - tau[i]).ravel())/norm(tau[i].ravel()) for i in range(K)]
Einf_actual = [norm((T[i] - tau[i]).ravel(), np.inf)/norm(tau[i].ravel(), np.inf) for i in range(K)]
plt.figure(figsize=(10, 4))
plt.subplot(1, 2, 1)
for i in range(1, K):
    plt.hist(abs(T[i] - T[i-1]).ravel(), bins=129, zorder=i, histtype='step', linewidth=1, label=fr'$|T_{i} - T_{i-1}|$')
plt.xscale('log')
plt.yscale('log')
plt.xlim(1e-4, 1)
plt.ylabel('Number of grid nodes')
plt.xlabel('Absolute error')
plt.legend(fontsize=8)
plt.subplot(1, 2, 2)
plt.loglog(H, E1_actual, c='k', marker='*', linewidth=1, label='Relative $\ell_1$ Error', zorder=2)
plt.loglog(H, E2_actual, c='k', linestyle='--', marker='*', linewidth=1, label='Relative $\ell_2$ Error', zorder=2)
plt.loglog(H, Einf_actual, c='k', linestyle=':', marker='*', linewidth=1, label='Relative $\ell_\infty$ Error', zorder=2)
plt.loglog(H, (0.05)*H**2, c='gray', linestyle=':', linewidth=0.5, label='$O(H_k^2)$', zorder=1)
plt.loglog(H, (0.05*H[0])*H, c='gray', linestyle='-', linewidth=0.5, label='$O(H_k)$', zorder=1)
plt.ylabel(r'$||\tau_k - T_k||/||\tau_k||$')
plt.xlabel('$H_k$')
plt.legend(fontsize=8)
plt.tight_layout()
plt.show()


==> new_utetra_idea.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    215695,       3763]
NotebookOptionsPosition[    213147,       3711]
NotebookOutlinePosition[    213537,       3727]
CellTagsIndexPosition[    213494,       3724]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"a00", "+", 
    RowBox[{"a10", " ", "x"}], "+", 
    RowBox[{"a01", " ", "y"}], "+", 
    RowBox[{"a20", " ", 
     SuperscriptBox["x", "2"]}], "+", 
    RowBox[{"a11", " ", "x", " ", "y"}], "+", 
    RowBox[{"a02", " ", 
     SuperscriptBox["y", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "x", ",", "y", ",", 
     SuperscriptBox["x", "2"], ",", 
     RowBox[{"x", " ", "y"}], ",", 
     SuperscriptBox["y", "2"]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coefs", "=", 
   RowBox[{"{", 
    RowBox[{
    "a00", ",", "a10", ",", "a01", ",", "a20", ",", "a11", ",", "a02"}], 
    "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.887897713770048*^9, 3.887897803739603*^9}, {
  3.887897944688678*^9, 3.887897979393055*^9}, {3.887898029246628*^9, 
  3.8878980332379704`*^9}, {3.887898877956643*^9, 3.88789890391926*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"379a0653-2459-435d-afbd-484e86665123"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"points", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"1", "/", "2"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", 
      RowBox[{"1", "/", "2"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.887898037398231*^9, 3.887898053189313*^9}, 
   3.887898091191834*^9, {3.887898235859282*^9, 3.887898254403414*^9}, 
   3.887898318487118*^9, {3.887898374350753*^9, 3.887898404129717*^9}, 
   3.8878988804730387`*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"f44e470e-0183-4a5f-9e70-0696cc54afca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8878984043119583`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"0461997a-d1da-479d-a608-03405994a5d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{
   RowBox[{"p", "@@", 
    RowBox[{"points", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ",", 
   RowBox[{"coefs", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887898606704955*^9, 3.887898617190288*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"f074b41e-d671-48de-94d8-a0aca5208bd0"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.8878986174261627`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"8d8b0161-ca4d-4dc7-a312-eea05be718b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"p", "@@", 
       RowBox[{"points", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], ",", 
      RowBox[{"coefs", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.887898618807989*^9, 3.887898686451663*^9}, {
  3.887898741596611*^9, 3.88789875937982*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"3947f053-d801-4cd4-9d9f-0ace5a6cb768"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "4"], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", 
     FractionBox["1", "4"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.887898636596899*^9, 3.88789864252256*^9}, {
  3.887898672823639*^9, 3.887898686706307*^9}, {3.8878987483521233`*^9, 
  3.887898759589203*^9}},
 CellLabel->"Out[57]=",ExpressionUUID->"bfba1400-c2ad-49fa-a1e6-ae2944c7bafe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"InvV", "=", 
  RowBox[{"Inverse", "[", "V", "]"}]}]], "Input",
 CellChangeTimes->{{3.887901634342456*^9, 3.887901672033149*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"66c64e2c-0515-4ce2-9711-be898e2c0583"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3"}], ",", "4", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "4", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", 
     RowBox[{"-", "4"}], ",", "2", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", 
     RowBox[{"-", "4"}], ",", "0", ",", 
     RowBox[{"-", "4"}], ",", "4", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "0", ",", "0", ",", 
     RowBox[{"-", "4"}], ",", "0", ",", "2"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.887901642837658*^9, 3.887901673673335*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"4d42ceb8-c492-43d0-acfd-2114a0ee9f69"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"InvTransV", "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"Transpose", "[", "V", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a00", "=", 
   RowBox[{"InvTransV", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a10", "=", 
   RowBox[{"InvTransV", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a01", "=", 
   RowBox[{"InvTransV", "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a20", "=", 
   RowBox[{"InvTransV", "[", 
    RowBox[{"[", "4", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a11", "=", 
   RowBox[{"InvTransV", "[", 
    RowBox[{"[", "5", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a02", "=", 
   RowBox[{"InvTransV", "[", 
    RowBox[{"[", "6", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L00", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"a00", ".", 
    RowBox[{"m", "[", 
     RowBox[{"x", ",", "y"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L10", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"a10", ".", 
    RowBox[{"m", "[", 
     RowBox[{"x", ",", "y"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L01", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"a01", ".", 
    RowBox[{"m", "[", 
     RowBox[{"x", ",", "y"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L20", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"a20", ".", 
    RowBox[{"m", "[", 
     RowBox[{"x", ",", "y"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L11", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"a11", ".", 
    RowBox[{"m", "[", 
     RowBox[{"x", ",", "y"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L02", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"a02", ".", 
    RowBox[{"m", "[", 
     RowBox[{"x", ",", "y"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8878987542703323`*^9, 3.8878987551155577`*^9}, {
  3.88789898610133*^9, 3.8878991410478277`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"c0e83870-1a6d-4e3b-aa19-b1be2f921ff8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"L00", "@@", 
    RowBox[{"points", "[", 
     RowBox[{"[", "i", "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887899374158046*^9, 3.887899413654352*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"f2254c49-9b39-4075-b1b9-4132878bc7a0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.887899376561451*^9, 3.88789941394553*^9}},
 CellLabel->
  "Out[111]=",ExpressionUUID->"a4c0d582-8e66-4603-84b1-c2d904fecdf1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[ScriptCapitalR]", "=", 
  RowBox[{"ParametricRegion", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x", ",", "y"}], "}"}], ",", 
      RowBox[{
       RowBox[{"0", "<=", "x", "<=", "1"}], "\[And]", 
       RowBox[{"0", "<=", "y", "<=", 
        RowBox[{"1", "-", "x"}]}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "y"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8878992110371437`*^9, 3.887899288306059*^9}, {
  3.887899455251005*^9, 3.8878994557038918`*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"998c64db-f989-463d-8e78-ee8472dc6dcd"],

Cell[BoxData[
 RowBox[{"ParametricRegion", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}], ",", 
     RowBox[{
      RowBox[{"0", "\[LessEqual]", "x", "\[LessEqual]", "1"}], "&&", 
      RowBox[{"0", "\[LessEqual]", "y", "\[LessEqual]", 
       RowBox[{"1", "-", "x"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.887899455943921*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"a5bc051f-0836-440f-9769-285f8c462c2b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot3D", "[", 
  RowBox[{
   RowBox[{"L10", "[", 
    RowBox[{"x", ",", "y"}], "]"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", ",", "y"}], "}"}], "\[Element]", "\[ScriptCapitalR]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.887899307961116*^9, 3.887899351924975*^9}, {
  3.8878994781625843`*^9, 3.887899478282914*^9}, {3.887899524243743*^9, 
  3.887899547206568*^9}, {3.8878996212442093`*^9, 3.887899623751375*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"14cd9085-c0c0-4fa4-8cb1-41b25466c71c"],

Cell[BoxData[
 Graphics3DBox[{GraphicsComplex3DBox[CompressedData["
1:eJx8nAk4Vd0X8EUlQlKKpBKNKkQDDUtJGoTKlCiVuTQhY1FKIRlSIWSe53me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    "], {{
      {RGBColor[0.880722, 0.611041, 0.142051], EdgeForm[None], Specularity[
        GrayLevel[1], 3], 
       StyleBox[GraphicsGroup3DBox[
         TagBox[{Polygon3DBox[CompressedData["
1:eJw1mgn8l0Mex5+ZecoRch8VuiUhokSSI1IkHUq3QuVIJVIhokWEDRsK0Toj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            "]], Polygon3DBox[CompressedData["
1:eJwtmQf8T9Ubx+895yoqRKWkMpqiEKKhRUREKrJlJSUjSkv+Iu2pvai0/g2k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            "]], 
           Polygon3DBox[CompressedData["
1:eJwtlnmUj1UYx9/f+762siQyI3tNdmoQRmSQxs7YspswY6ksTRwzDAbDsTQS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            "]], 
           Polygon3DBox[{{736, 735, 756, 372, 373, 983}, {790, 412, 1082, 693,
             188, 791}, {720, 321, 320, 974, 718, 719}, {719, 718, 721, 324, 
            323, 975}, {1142, 573, 896, 898, 119, 899}, {829, 828, 1001, 453, 
            447, 821}, {1020, 540, 552, 551, 528, 868}, {887, 560, 559, 558, 
            496, 847}, {752, 751, 981, 363, 364, 749}, {1005, 464, 469, 470, 
            468, 1007}, {734, 348, 345, 732, 735, 736}}]},
          Annotation[#, "Charting`Private`Tag$30658#1"]& ]],
        Lighting->{{"Ambient", 
           RGBColor[0.30100577, 0.22414668499999998`, 0.090484535]}, {
          "Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{0, 2, 2}]}, {"Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{2, 2, 2}]}, {"Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{2, 0, 2}]}}]}, {}, {}, {}, {}}, {
      {GrayLevel[0], Line3DBox[CompressedData["
1:eJwt0csuQ1EUBuBdSovW/a5UVV3r+gwiYYAYMDfH0FMYSryFGBh2IikPwAMQ
l2AgIXEZGPi2GPznW3tnZZ919ins7G/uJUIIu3JSE0IPT9nLCvt4yX5WOcBz
5piuDWGQH9ZD/GGenxzmNwvs0jfCDIvMcpSHvOZX7JFWg1yxU47VHTxiO8/Y
FnukRfLObmaRWZaYYZM0yrJ1A5eY5gpTrJe6OLt1koHGCO+JvzK8SFId7yTn
8Rz3uMhHLvCN87zhHA84yye5V8/E3nhP6jIfZFo2vOCOU7KuvuWkbOub4BbH
ucYxllniqt4Lvkp3/Ab71f//9QuakCih
        "]]}, 
      {GrayLevel[0.2], 
       Line3DBox[{687, 686, 690, 295, 694, 1055, 970, 699, 901, 730, 977, 
        1069, 733, 1067, 732, 735, 756, 1094, 823, 822, 712, 713, 1093, 824, 
        830, 1003, 1096, 827, 1101, 828, 1001, 1095, 825, 1097, 1002, 826, 
        856, 1010, 1108, 844, 766, 765, 1011, 1113, 858, 1013, 1109, 845, 
        1012, 1114, 848, 498}], 
       Line3DBox[{689, 688, 691, 1056, 695, 696, 1057, 697, 725, 1065, 724, 
        728, 1068, 734, 736, 983, 1107, 836, 834, 1004, 1098, 702, 703, 831, 
        1106, 1009, 1105, 837, 829, 821, 1000, 1102, 838, 839, 843, 1112, 850,
         851, 1014, 1111, 849, 1117, 860, 857, 1015, 1115, 859, 512}], 
       Line3DBox[{701, 700, 716, 1058, 717, 698, 971, 1064, 723, 726, 1066, 
        727, 729, 978, 952, 1146, 1031, 935, 1054, 1019, 1124, 832, 833, 928, 
        1099, 835, 1006, 1100, 1005, 1007, 1008, 1104, 842, 840, 1103, 841, 
        863, 862, 1135, 854, 855, 1145, 852, 853, 1116, 861, 864, 520}], 
       Line3DBox[{706, 707, 722, 1063, 720, 719, 975, 1072, 744, 741, 1071, 
        740, 743, 943, 918, 752, 749, 1074, 750, 1075, 753, 867, 1119, 1016, 
        873, 1018, 1023, 1141, 894, 1140, 895, 896, 898, 1144, 1030, 902, 
        580}], Line3DBox[{709, 708, 710, 1061, 974, 718, 721, 1062, 976, 742, 
        980, 1153, 1046, 1032, 738, 751, 981, 954, 917, 1149, 1039, 748, 754, 
        1118, 865, 1120, 1017, 869, 1122, 871, 872, 890, 1025, 1134, 888, 
        1028, 1139, 1027, 1143, 900, 905, 585}], 
       Line3DBox[{711, 704, 705, 973, 1060, 715, 714, 1059, 972, 731, 1070, 
        739, 745, 953, 916, 942, 746, 1076, 737, 979, 1073, 747, 866, 968, 
        929, 937, 1148, 969, 870, 762, 984, 1138, 893, 886, 1133, 1024, 846, 
        1110, 847, 887, 889, 1137, 892, 1136, 1026, 891, 6}], 
       Line3DBox[{757, 94, 383, 66, 1083, 793, 819, 808, 965, 927, 948, 1088, 
        801, 945, 925, 963, 790, 791, 799, 1086, 800, 802, 877, 1129, 792, 
        992, 1132, 881, 882, 884, 1131, 784, 989, 11}], 
       Line3DBox[{758, 759, 986, 1080, 775, 1044, 936, 1156, 966, 797, 1043, 
        924, 962, 798, 806, 995, 1092, 998, 813, 1091, 997, 814, 999, 1128, 
        879, 880, 547}], 
       Line3DBox[{760, 761, 931, 930, 987, 1079, 772, 773, 950, 914, 1147, 
        967, 809, 1051, 934, 941, 692, 1090, 812, 817, 815, 816, 1127, 878, 
        543}], Line3DBox[{764, 763, 933, 932, 951, 988, 1081, 770, 771, 796, 
        961, 922, 944, 1084, 993, 923, 912, 940, 1155, 1050, 1035, 947, 1045, 
        804, 946, 926, 964, 803, 994, 1087, 805, 807, 1021, 1126, 1022, 1130, 
        883, 885, 549}], 
       Line3DBox[{776, 777, 768, 1078, 985, 767, 769, 1085, 795, 1049, 1034, 
        1042, 794, 991, 1082, 693, 915, 906, 904, 982, 1077, 755, 820, 1121, 
        868, 1020, 1125, 876, 875, 1123, 874, 897, 1029, 1142, 899, 903, 
        582}], Line3DBox[{780, 779, 956, 908, 1033, 1048, 1154, 786, 1047, 
        910, 1041, 990, 1089, 811, 437}], 
       Line3DBox[{781, 782, 785, 959, 911, 1151, 921, 960, 787, 405}], 
       Line3DBox[{408, 788, 783, 919, 957, 939, 909}], 
       Line3DBox[{789, 778, 938, 1040, 1150, 920, 958, 774, 955, 907, 1038, 
        1053, 996, 1157, 1052, 1037, 913, 1036, 1152, 949, 810, 818, 16}]}, 
      {GrayLevel[0.2], 
       Line3DBox[{300, 301, 302, 1055, 303, 1057, 305, 306, 307, 1064, 328, 
        318, 1059, 317, 327, 1062, 324, 323, 1072, 359, 374, 641, 605, 667, 
        418, 1085, 417, 1083, 416, 421, 420, 419, 1084, 642, 606, 590, 643, 
        644, 625, 675, 1156, 674, 612, 651, 431, 650, 611, 673, 432, 677, 
        1147, 614, 653, 435, 654, 615, 678, 1157, 436, 679, 616, 655, 411, 
        665, 603, 639, 410, 1089, 404, 405}], 
       Line3DBox[{334, 333, 338, 339, 1069, 332, 1065, 331, 335, 1066, 336, 
        337, 1070, 355, 354, 596, 660, 1153, 353, 356, 1071, 357, 358, 368, 
        297, 299, 1082, 412, 669, 608, 646, 424, 1088, 649, 610, 672, 427, 
        426, 648, 647, 609, 671, 1155, 670, 589, 409, 429, 1092, 444, 329, 
        330, 1090, 439, 617, 680, 434, 676, 613, 1152, 652, 433, 438, 437}], 
       Line3DBox[{342, 340, 341, 1067, 345, 348, 1068, 351, 346, 630, 595, 
        1146, 659, 347, 352, 1076, 361, 632, 588, 597, 631, 360, 633, 1149, 
        598, 661, 363, 364, 1074, 365, 1077, 371, 584, 587, 298, 422, 1086, 
        423, 425, 1087, 428, 430, 440, 1091, 441, 443, 1127, 442, 16}], 
       Line3DBox[{343, 344, 1094, 372, 373, 1107, 462, 461, 460, 1124, 539, 
        685, 623, 658, 350, 349, 1073, 362, 684, 622, 657, 521, 1118, 369, 
        662, 599, 634, 370, 367, 1075, 366, 526, 1121, 528, 551, 413, 415, 
        1129, 400, 398, 1126, 541, 445, 446, 1128, 545, 544, 543}], 
       Line3DBox[{375, 376, 477, 1108, 478, 507, 500, 1111, 499, 504, 505, 
        1145, 564, 563, 1136, 567, 487, 488, 585}], 
       Line3DBox[{11, 576, 577, 1142, 573, 572, 1140, 571, 561, 1134, 557, 
        556, 1133, 555, 474, 1104, 471, 468, 470, 1105, 466, 1101, 102, 229}],
        Line3DBox[{408, 407, 638, 1151, 602, 624, 637, 406, 640, 604, 666, 
        1154, 403, 663, 600, 635, 402, 636, 1150, 601, 664, 395, 394, 594, 
        391, 1079, 387, 388, 668, 607, 645, 392, 1080, 390, 389, 627, 393, 
        1081, 385, 386, 383, 382, 1078, 384, 553, 326, 325, 1063, 321, 320, 
        1061, 322, 319, 1060, 314, 313, 316, 1058, 315, 519, 294, 293, 1056, 
        296, 295, 304, 292, 586}], 
       Line3DBox[{450, 451, 452, 1095, 453, 447, 448, 1102, 467, 311, 310, 
        472, 1103, 473, 518, 495, 1110, 496, 558, 1139, 570, 579, 1144, 583, 
        581, 582}], 
       Line3DBox[{480, 479, 483, 1113, 510, 514, 513, 1117, 516, 1116, 517, 
        566, 6}], 
       Line3DBox[{484, 476, 458, 1097, 455, 454, 501, 1112, 502, 503, 506, 
        1135, 565, 1137, 562, 560, 559, 569, 1143, 578, 580}], 
       Line3DBox[{486, 485, 491, 493, 1114, 511, 512}], 
       Line3DBox[{490, 620, 489, 492, 498}], 
       Line3DBox[{497, 481, 482, 1109, 494, 508, 509, 1115, 515, 520}], 
       Line3DBox[{547, 548, 546, 1130, 542, 399, 401, 414, 1132, 552, 540, 
        1125, 534, 525, 1119, 524, 523, 522, 1120, 527, 529, 656, 621, 1148, 
        683, 530, 380, 377, 593, 618, 1099, 463, 459, 1098, 308, 309, 312, 
        1093, 449, 282, 628, 681, 591}], 
       Line3DBox[{549, 550, 1131, 396, 397, 574, 575, 536, 1123, 537, 538, 
        1141, 554, 535, 533, 1122, 531, 532, 568, 1138, 381, 379, 378, 619, 
        465, 1100, 464, 469, 475, 1106, 457, 1096, 456, 626, 629, 682, 
        592}]}, {}, {}}},
    VertexNormals->CompressedData["
1:eJx0u3c41u8f/x1CUkqkFKXIaEnSUHmG9hCJCJXSkoqoNIyEkoxIKApJSKEi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     "]], {}},
  Axes->True,
  AxesLabel->{None, None, None},
  AxesOrigin->{Automatic, Automatic, Automatic},
  BoxRatios->{1, 1, 0.4},
  DisplayFunction->Identity,
  FaceGrids->None,
  FaceGridsStyle->Automatic,
  ImageSize->{395.7006794655721, 155.28946489177446`},
  ImageSizeRaw->Automatic,
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "RotationControl" -> 
    "Globe"},
  PlotRange->{{0., 1.}, {0., 1.}, {-2.220446049250313*^-16, 1.}},
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{-1.938101738691425, -2.7269589452520573`, -0.5074017751162327},
  ViewVertical->{-0.08686831865542301, -0.1222259564022432, 
   0.9886934362053472}]], "Output",
 CellChangeTimes->{{3.88789932498948*^9, 3.88789935225637*^9}, {
  3.887899444781251*^9, 3.8878994786086617`*^9}, {3.887899524998713*^9, 
  3.8878995474771976`*^9}, {3.8878996217798777`*^9, 3.88789962407041*^9}},
 CellLabel->
  "Out[121]=",ExpressionUUID->"8727c4cc-4a50-4159-9bd1-986ad8f14cf0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"af", "=", 
  RowBox[{"InvV", ".", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.887901684106636*^9, 3.8879017246578608`*^9}, {
  3.887901795425658*^9, 3.887901809310459*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"3937e71c-151c-476a-bf73-16db4f4a24fa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"-", "8"}], ",", 
   RowBox[{"-", "8"}], ",", "8", ",", "8", ",", "8"}], "}"}]], "Output",
 CellChangeTimes->{3.887901809519702*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"ea227d11-6be1-4de5-95ae-0c06ac6c6b85"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"af", ".", 
    RowBox[{"m", "[", 
     RowBox[{"x", ",", "y"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.887901735179781*^9, 3.887901739674831*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"2d20e0c3-b4a5-45c4-b5a1-4502c00e6c8f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot3D", "[", 
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"x", ",", "y"}], "]"}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", ",", "y"}], "}"}], "\[Element]", "\[ScriptCapitalR]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.887899307961116*^9, 3.887899351924975*^9}, {
  3.8878994781625843`*^9, 3.887899478282914*^9}, {3.887899524243743*^9, 
  3.887899547206568*^9}, {3.8878996212442093`*^9, 3.887899623751375*^9}, {
  3.887901731633699*^9, 3.8879017320260897`*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"9b62967e-ff64-4c26-b646-a53530e156db"],

Cell[BoxData[
 Graphics3DBox[{GraphicsComplex3DBox[CompressedData["
1:eJx0fAk0ld33v1SKJIkyhAyNKEpKypYolRBCppC5lEopY5IhochMyDxEkrl4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    "], {{
      {RGBColor[0.880722, 0.611041, 0.142051], EdgeForm[None], Specularity[
        GrayLevel[1], 3], 
       StyleBox[GraphicsGroup3DBox[
         TagBox[{Polygon3DBox[CompressedData["
1:eJxNmnUcVUXzxu85u3uVUBFbDDBBBVFQbEEEUcDuRCzEQlAsFAywA7tbLFTs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            "]], 
           Polygon3DBox[CompressedData["
1:eJwtmnngT0UXxu8y80vi1Y4kpBAlkZCIEipSKVJRiEKhRXtKEe2JSouSNqlQ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            "]], Polygon3DBox[CompressedData["
1:eJw1lnd4jlcYxt/v+973QzT2rtAoFaUSShCXVWIUkWFcZmxtXGpUarRVo6gV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            "]], 
           Polygon3DBox[{{1579, 729, 1177, 1179, 119, 1180}, {1116, 1115, 
            1442, 618, 610, 1108}, {1031, 1030, 1048, 543, 544, 1427}, {1029, 
            524, 521, 1026, 1030, 1031}, {1331, 1330, 1207, 755, 744, 1468}, {
            1169, 717, 716, 715, 660, 1133}, {1014, 498, 497, 1419, 1012, 
            1013}}]},
          Annotation[#, "Charting`Private`Tag$31478#1"]& ]],
        Lighting->{{"Ambient", 
           RGBColor[0.30100577, 0.22414668499999998`, 0.090484535]}, {
          "Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{0, 2, 2}]}, {"Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{2, 2, 2}]}, {"Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{2, 0, 2}]}}]}, {}, {}, {}, {}}, {
      {GrayLevel[0], Line3DBox[CompressedData["
1:eJwt0bkuRFEABuBjN/adMbaxL2NNRKOwvIGQKEXUFEqtQkhEQ0lBgWdQiIQ3
EIUoBIllFGpDfDeRzH+//9xzzs29Z5LLa3OrWSGEDbnNCaGed2zgE+P8ZCM/
mOArm/gmmdwQpj2gWd/kPSfYwh2emH/SWyWutzHBJMfZzn52MMVOnjLNWftr
uccP1shUdgjVnGQVF1nJCimXC+MyXrKUjfZe6SX6u8wYF0fr2CpF+pf5Nj2m
P+qFfGYB8yVPzo29Vjimzw8H9Asx+5YkOsMzl0LZNTFmvM1R7nMkOh8OM8kh
bnGQP9H3eOiCvSn9iBnOc4CHTFv7HZ2VrOh9LGBv9I7s4a913XxgF1/cv2G7
cR3Xef3/P/8Bal8w3Q==
        "]]}, 
      {GrayLevel[0.2], 
       Line3DBox[{981, 980, 984, 473, 988, 1511, 1415, 993, 1182, 1024, 1421, 
        1526, 1027, 1523, 1026, 1030, 1048, 1548, 1110, 1109, 1006, 1007, 
        1547, 1111, 1117, 1382, 1248, 1317, 1444, 1604, 1502, 1475, 1490, 
        1114, 1605, 1115, 1442, 1549, 1112, 1550, 1443, 1113, 1142, 1449, 
        1493, 1599, 1249, 1383, 1130, 1055, 1221, 1350, 1054, 1450, 1558, 
        1144, 1452, 1554, 1131, 1451, 1559, 1134, 662}], 
       Line3DBox[{983, 982, 985, 1512, 989, 990, 1513, 991, 1019, 1521, 1018, 
        1022, 1525, 1029, 1031, 1427, 1553, 1122, 1121, 1445, 1377, 1587, 
        1476, 1491, 996, 997, 1118, 1608, 1504, 1279, 1477, 1503, 1607, 1123, 
        1315, 1246, 1380, 1116, 1108, 1489, 1242, 1376, 1243, 1375, 1197, 
        1551, 1124, 1125, 1129, 1557, 1136, 1137, 1384, 1250, 1318, 1453, 
        1556, 1135, 1562, 1146, 1320, 1252, 1386, 1143, 1454, 1560, 1145, 
        675}], Line3DBox[{995, 994, 1010, 1514, 1011, 992, 1416, 1520, 1017, 
        1020, 1522, 1021, 1023, 1422, 1524, 1028, 1457, 1402, 1264, 1325, 
        1565, 1119, 1120, 1378, 1244, 1597, 1278, 1505, 1447, 1492, 1598, 
        1245, 1379, 1446, 1285, 1448, 1552, 1128, 1126, 1316, 1247, 1381, 
        1606, 1127, 1149, 1148, 1573, 1140, 1141, 1582, 1138, 1319, 1251, 
        1385, 1139, 1561, 1147, 1150, 682}], 
       Line3DBox[{1000, 1001, 1016, 1519, 1014, 1013, 1331, 1468, 1591, 1471, 
        1497, 1038, 1343, 1216, 1300, 1036, 1294, 1208, 1332, 1601, 1035, 
        1470, 1496, 1281, 1215, 1299, 1045, 1043, 1529, 1296, 1211, 1338, 
        1337, 1212, 1335, 1336, 1273, 1340, 1341, 1287, 1342, 1214, 1530, 
        1298, 1484, 1046, 1286, 1609, 1455, 1324, 1262, 1399, 1155, 1323, 
        1261, 1398, 1456, 1461, 1578, 1175, 1577, 1176, 1177, 1179, 1581, 
        1467, 1183, 737}], 
       Line3DBox[{1003, 1002, 1004, 1517, 1419, 1012, 1330, 1207, 1293, 1015, 
        1518, 1420, 1037, 1333, 1209, 1295, 1424, 1583, 1469, 1482, 1033, 
        1044, 1339, 1213, 1297, 1425, 1334, 1210, 1592, 1483, 1042, 1047, 
        1588, 1387, 1253, 1388, 1198, 1256, 1391, 1257, 1506, 1390, 1610, 
        1481, 1258, 1289, 1394, 1393, 1199, 1260, 1397, 1259, 1563, 1322, 
        1154, 1507, 1200, 1268, 1407, 1172, 1462, 1572, 1170, 1465, 1576, 
        1464, 1580, 1181, 1185, 740}], 
       Line3DBox[{1005, 998, 999, 1418, 1516, 1009, 1008, 1515, 1417, 1025, 
        1527, 1034, 1039, 1040, 1531, 1032, 1423, 1528, 1041, 1267, 1404, 
        1151, 1321, 1254, 1389, 1255, 1280, 1400, 1611, 1508, 1263, 1290, 
        1401, 1153, 1395, 1396, 1275, 1348, 1349, 1220, 1274, 1612, 1408, 
        1202, 1269, 1412, 1168, 1406, 1590, 1479, 1201, 1405, 1132, 1555, 
        1133, 1169, 1171, 1575, 1174, 1574, 1463, 1173, 6}], 
       Line3DBox[{1049, 1346, 1218, 1301, 1050, 1429, 1603, 1354, 1191, 1229, 
        1362, 1086, 1539, 1084, 1309, 1228, 1361, 1085, 1093, 1437, 1546, 
        1440, 1101, 1545, 1439, 1102, 1441, 1569, 1161, 1162, 704}], 
       Line3DBox[{1051, 1347, 1219, 1052, 1430, 1485, 1472, 1584, 1353, 1060, 
        1061, 1098, 1541, 1095, 986, 1292, 1204, 987, 1544, 1100, 1105, 1103, 
        1104, 1568, 1160, 700}], 
       Line3DBox[{1066, 1065, 1067, 1536, 1074, 1073, 1435, 1542, 1099, 600}],
        Line3DBox[{11, 1433, 1071, 1571, 1166, 1164, 1163, 1613, 1510, 1414, 
        1079, 1357, 1193, 1600, 1326, 1159, 1403, 1265, 1195, 1365, 1088, 
        1364, 1231, 1594, 1487, 1087, 1283, 1078, 1232, 1310, 1089, 1538, 
        1312, 1236, 1277, 1372, 1371, 1239, 1196, 1238, 1369, 1370, 1237, 
        1313, 1080, 1499, 1586, 1224, 1305, 66, 317, 228, 746, 396, 94, 1344, 
        1217, 1345, 219}], 
       Line3DBox[{1068, 1069, 1072, 1434, 1535, 1075, 572}], 
       Line3DBox[{576, 1076, 1070, 1223, 1355, 1288, 1192}], 
       Line3DBox[{1077, 1064, 1432, 1534, 1062, 1352, 1190, 1474, 1501, 1438, 
        1543, 1097, 1540, 1096, 1106, 16}], 
       Line3DBox[{706, 1266, 1167, 1165, 1570, 1460, 1567, 1459, 1094, 1092, 
        1367, 1234, 1595, 1488, 1284, 1090, 1366, 1233, 1311, 1091, 1368, 
        1235, 1596, 1194, 1500, 1436, 1537, 1308, 1227, 1360, 1083, 1373, 
        1240, 1189, 1498, 1059, 1533, 1431, 1327, 1270, 1271, 1053, 1302, 
        1188}], Line3DBox[{753, 1184, 1180, 1579, 1466, 1178, 1156, 1564, 
        1157, 1158, 1566, 1458, 1152, 1494, 1478, 1589, 1392, 1107, 1374, 
        1241, 1314, 1282, 1602, 1426, 1291, 1410, 1411, 1203, 1409, 1509, 
        1186, 1328, 1205, 1206, 1329, 1495, 1187, 1356, 1585, 1473, 1480, 
        1081, 1307, 1306, 1225, 1359, 1226, 1358, 1082, 1486, 1593, 1230, 
        1363, 1058, 1056, 1303, 1222, 1351, 1428, 1532, 1057, 1413, 1272, 
        1063, 1304, 1276}]}, 
      {GrayLevel[0.2], 
       Line3DBox[{477, 478, 479, 1511, 480, 1513, 482, 483, 484, 1520, 504, 
        495, 1515, 494, 503, 1518, 500, 847, 755, 744, 1591, 759, 921, 534, 
        834, 583, 865, 1593, 774, 825, 771, 1586, 931, 582, 874, 826, 864, 
        585, 862, 773, 932, 584, 1537, 861, 772, 747, 863, 586, 1539, 594, 
        595, 1541, 598, 1543, 599, 940, 781, 873, 580, 579, 1542, 571, 572}], 
       Line3DBox[{510, 509, 514, 515, 1526, 508, 1521, 507, 511, 1522, 512, 
        513, 1527, 531, 530, 848, 757, 1583, 529, 832, 1601, 532, 758, 920, 
        533, 833, 475, 917, 916, 743, 930, 1585, 769, 823, 935, 934, 776, 867,
         588, 1538, 872, 780, 938, 939, 590, 589, 937, 779, 1596, 871, 577, 
        578, 936, 778, 870, 592, 1546, 607, 505, 919, 756, 506, 1544, 602, 
        597, 1540, 596, 601, 600}], 
       Line3DBox[{518, 516, 517, 1523, 521, 524, 1525, 527, 522, 1524, 523, 
        528, 1531, 537, 535, 536, 849, 1592, 760, 922, 539, 851, 761, 820, 
        850, 1529, 540, 855, 764, 925, 926, 1602, 542, 845, 843, 976, 975, 
        742, 476, 838, 933, 775, 1594, 866, 587, 868, 827, 777, 1595, 869, 
        591, 593, 603, 1545, 604, 606, 1568, 605, 16}], 
       Line3DBox[{519, 520, 1548, 543, 544, 1553, 627, 626, 625, 1565, 908, 
        811, 968, 696, 526, 525, 1528, 538, 970, 814, 911, 912, 683, 1588, 
        541, 854, 763, 924, 923, 822, 805, 959, 960, 804, 899, 900, 821, 853, 
        852, 1530, 762, 745, 958, 803, 898, 686, 901, 806, 1589, 963, 840, 
        708, 977, 581, 837, 909, 1600, 812, 567, 565, 1567, 698, 608, 609, 
        1569, 702, 701, 700}], 
       Line3DBox[{545, 856, 765, 546, 641, 954, 797, 1599, 891, 642, 670, 664,
         1556, 663, 893, 800, 749, 894, 668, 1582, 721, 720, 1574, 724, 651, 
        652, 740}], 
       Line3DBox[{11, 974, 817, 732, 734, 1579, 729, 728, 1577, 727, 718, 
        1572, 714, 713, 971, 1590, 816, 914, 712, 913, 815, 829, 886, 1552, 
        636, 949, 791, 790, 883, 884, 633, 635, 887, 793, 950, 1607, 631, 881,
         787, 946, 1605, 102, 252}], 
       Line3DBox[{576, 575, 1535, 573, 574, 1536, 570, 569, 1534, 562, 561, 
        915, 818, 733, 559, 859, 768, 1584, 929, 555, 556, 836, 1603, 558, 
        557, 841, 560, 1533, 553, 928, 767, 858, 554, 860, 746, 927, 551, 
        1532, 552, 710, 502, 501, 1519, 498, 497, 1517, 499, 496, 1516, 491, 
        490, 493, 1514, 492, 681, 472, 471, 1512, 474, 473, 481, 470, 741}], 
       Line3DBox[{612, 613, 614, 1547, 489, 486, 485, 878, 784, 1587, 943, 
        624, 628, 879, 1597, 785, 944, 839, 547, 835, 752, 967, 1611, 844, 
        907, 810, 965, 966, 687, 903, 902, 831, 1610, 962, 961, 751, 956, 830,
         809, 906, 684, 1609, 957, 802, 897, 685, 691, 1566, 697, 969, 813, 
        910, 709, 978, 1613, 979, 824, 770, 568, 566, 699, 1570, 703, 705, 
        704}], Line3DBox[{644, 643, 647, 1558, 673, 896, 750, 801, 895, 676, 
        1562, 678, 1561, 679, 723, 6}], 
       Line3DBox[{648, 892, 798, 955, 640, 953, 796, 890, 623, 1550, 620, 619,
         665, 1557, 666, 667, 669, 1573, 722, 1575, 719, 717, 716, 725, 1580, 
        735, 737}], Line3DBox[{650, 649, 655, 657, 1559, 674, 675}], 
       Line3DBox[{654, 799, 653, 656, 662}], 
       Line3DBox[{661, 645, 646, 1554, 658, 671, 672, 1560, 677, 682}], 
       Line3DBox[{706, 707, 1571, 563, 564, 730, 731, 693, 1564, 694, 695, 
        1578, 711, 692, 690, 808, 1563, 905, 688, 964, 807, 904, 689, 842, 
        1612, 973, 972, 550, 549, 766, 857, 548, 889, 795, 952, 630, 880, 
        1598, 786, 945, 629, 948, 789, 882, 634, 639, 1608, 951, 794, 888, 
        622, 1604, 942, 783, 877, 621, 615, 941, 748}], 
       Line3DBox[{753, 819, 738, 739, 1581, 736, 726, 1576, 715, 660, 1555, 
        659, 680, 638, 1606, 637, 792, 885, 487, 846, 754, 918, 488, 632, 
        1551, 788, 947, 611, 782, 875, 610, 618, 1549, 617, 616, 876, 
        828}]}, {}, {}}},
    VertexNormals->CompressedData["
1:eJx0eHk4lV/UtimZVRpIplIylSQqsaSSKSWiUEoSmpAyhSiJNBkSpRJKMosy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     "]], {}},
  Axes->True,
  AxesLabel->{None, None, None},
  AxesOrigin->{Automatic, Automatic, Automatic},
  BoxRatios->{1, 1, 0.4},
  DisplayFunction->Identity,
  FaceGrids->None,
  FaceGridsStyle->Automatic,
  ImageSize->{453.3925913954406, 423.46166033236},
  ImageSizeRaw->Automatic,
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "RotationControl" -> 
    "Globe"},
  PlotRange->{{0., 1.}, {0., 1.}, {-1.6662104509667897`, 1.}},
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{-0.6682372206405676, -1.9836571455661676`, 2.658676991624758},
  ViewVertical->{0.2508333204979806, 0.7445968185892772, 
   0.6185937463915107}]], "Output",
 CellChangeTimes->{{3.887901732424645*^9, 3.887901740911787*^9}, 
   3.887901813739047*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"c86ae225-bd4e-4c42-9018-578cef2e9dfc"]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{Automatic, 555}, {29, Automatic}},
FrontEndVersion->"12.3 for Linux x86 (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b58f7b32-e7f8-40d0-b316-70b5189cb39f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1158, 31, 76, "Input",ExpressionUUID->"379a0653-2459-435d-afbd-484e86665123"],
Cell[CellGroupData[{
Cell[1741, 55, 872, 24, 30, "Input",ExpressionUUID->"f44e470e-0183-4a5f-9e70-0696cc54afca"],
Cell[2616, 81, 626, 20, 49, "Output",ExpressionUUID->"0461997a-d1da-479d-a608-03405994a5d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3279, 106, 376, 9, 30, "Input",ExpressionUUID->"f074b41e-d671-48de-94d8-a0aca5208bd0"],
Cell[3658, 117, 151, 2, 34, "Output",ExpressionUUID->"8d8b0161-ca4d-4dc7-a312-eea05be718b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3846, 124, 655, 17, 30, "Input",ExpressionUUID->"3947f053-d801-4cd4-9d9f-0ace5a6cb768"],
Cell[4504, 143, 1118, 30, 86, "Output",ExpressionUUID->"bfba1400-c2ad-49fa-a1e6-ae2944c7bafe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5659, 178, 235, 5, 30, "Input",ExpressionUUID->"66c64e2c-0515-4ce2-9711-be898e2c0583"],
Cell[5897, 185, 966, 26, 57, "Output",ExpressionUUID->"4d42ceb8-c492-43d0-acfd-2114a0ee9f69"]
}, Open  ]],
Cell[6878, 214, 2398, 74, 295, "Input",ExpressionUUID->"c0e83870-1a6d-4e3b-aa19-b1be2f921ff8"],
Cell[CellGroupData[{
Cell[9301, 292, 377, 10, 30, "Input",ExpressionUUID->"f2254c49-9b39-4075-b1b9-4132878bc7a0"],
Cell[9681, 304, 264, 6, 34, "Output",ExpressionUUID->"a4c0d582-8e66-4603-84b1-c2d904fecdf1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9982, 315, 632, 17, 30, "Input",ExpressionUUID->"998c64db-f989-463d-8e78-ee8472dc6dcd"],
Cell[10617, 334, 542, 15, 34, "Output",ExpressionUUID->"a5bc051f-0836-440f-9769-285f8c462c2b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11196, 354, 538, 13, 30, "Input",ExpressionUUID->"14cd9085-c0c0-4fa4-8cb1-41b25466c71c"],
Cell[11737, 369, 83180, 1369, 172, "Output",ExpressionUUID->"8727c4cc-4a50-4159-9bd1-986ad8f14cf0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94954, 1743, 428, 11, 30, "Input",ExpressionUUID->"3937e71c-151c-476a-bf73-16db4f4a24fa"],
Cell[95385, 1756, 276, 7, 34, "Output",ExpressionUUID->"ea227d11-6be1-4de5-95ae-0c06ac6c6b85"]
}, Open  ]],
Cell[95676, 1766, 354, 10, 30, "Input",ExpressionUUID->"2d20e0c3-b4a5-45c4-b5a1-4502c00e6c8f"],
Cell[CellGroupData[{
Cell[96055, 1780, 587, 14, 30, "Input",ExpressionUUID->"9b62967e-ff64-4c26-b646-a53530e156db"],
Cell[96645, 1796, 116486, 1912, 440, "Output",ExpressionUUID->"c86ae225-bd4e-4c42-9018-578cef2e9dfc"]
}, Open  ]]
}
]
*)


